ODE guided Neural Data Augmentation Techniques for Time Series Data and its Benefits on Robustness

Exploring adversarial attack vectors and studying their effects on machine learning algorithms has been of interest to researchers. Deep neural networks working with time series data have received lesser interest compared to their image counterparts in this context. In a recent finding, it has been revealed that current state-of-the-art deep learning time series classifiers are vulnerable to adversarial attacks. In this paper, we introduce two local gradient based and one spectral density based time series data augmentation techniques. We show that a model trained with data obtained using our techniques obtains state-of-the-art classification accuracy on various time series benchmarks. In addition, it improves the robustness of the model against some of the most common corruption techniques,such as Fast Gradient Sign Method (FGSM) and Basic Iterative Method (BIM).

==> Adiac_code.py <==
import keras
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.autograd import Variable
from torch.utils.data import DataLoader, Dataset
import torch.optim as optim
import numpy as np
import pandas as pd
import sys
import os
import random
import scipy.signal as sig
from torchdiffeq.torchdiffeq._impl import odeint
from torchdiffeq.torchdiffeq._impl import odeint_adjoint

#-----------------Classifier-----------------------------------
pretrained = keras.models.load_model('./ijcnn19attacks/pre-trained-resnet/Adiac/best_model.hdf5')
wt = pretrained.get_weights()

class AdiacClassifier(nn.Module):
    def __init__(self):
        super(AdiacClassifier, self).__init__()
        
        self.conv1d_1 = nn.Conv1d(1, 64, 8)
        temp = []
        for i in range(64):
            temp.append(torch.from_numpy(wt[0][:, :, i]).t().reshape(1, 1, 8))
        self.conv1d_1.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_1.bias = torch.nn.Parameter(torch.from_numpy(wt[1]))
        
        self.batchnorm_1 = nn.BatchNorm1d(64, eps = 0.001, momentum = 0.99)
        self.batchnorm_1.weight = torch.nn.Parameter(torch.from_numpy(wt[2]))
        self.batchnorm_1.bias = torch.nn.Parameter(torch.from_numpy(wt[3]))

        self.relu_1 = nn.ReLU()
        
        self.conv1d_2 = nn.Conv1d(64, 64, 5, padding = 2)
        temp = []
        for i in range(64):
            temp.append(torch.from_numpy(wt[6][:, :, i]).t().reshape(1, 64, 5))
        self.conv1d_2.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_2.bias = torch.nn.Parameter(torch.from_numpy(wt[7]))
        
        self.batchnorm_2 = nn.BatchNorm1d(64, eps = 0.001, momentum = 0.99)
        self.batchnorm_2.weight = torch.nn.Parameter(torch.from_numpy(wt[8]))
        self.batchnorm_2.bias = torch.nn.Parameter(torch.from_numpy(wt[9]))
        
        self.relu_2 = nn.ReLU()
        
        self.conv1d_4 = nn.Conv1d(1, 64, 1)
        temp = []
        for i in range(64):
            temp.append(torch.from_numpy(wt[12][:, :, i]).t().reshape(1, 1, 1))
        self.conv1d_4.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_4.bias = torch.nn.Parameter(torch.from_numpy(wt[13]))
        
        self.conv1d_3 = nn.Conv1d(64, 64, 3, padding = 1)
        temp = []
        for i in range(64):
            temp.append(torch.from_numpy(wt[14][:, :, i]).t().reshape(1, 64, 3))
        self.conv1d_3.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_3.bias = torch.nn.Parameter(torch.from_numpy(wt[15]))
        
        self.batchnorm_4 = nn.BatchNorm1d(64, eps = 0.001, momentum = 0.99)
        self.batchnorm_4.weight = torch.nn.Parameter(torch.from_numpy(wt[16]))
        self.batchnorm_4.bias = torch.nn.Parameter(torch.from_numpy(wt[17]))
        
        self.batchnorm_3 = nn.BatchNorm1d(64, eps = 0.001, momentum = 0.99)
        self.batchnorm_3.weight = torch.nn.Parameter(torch.from_numpy(wt[20]))
        self.batchnorm_3.bias = torch.nn.Parameter(torch.from_numpy(wt[21]))
        
        self.relu_3 = nn.ReLU()
        
        self.conv1d_5 = nn.Conv1d(64, 128, 8)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[24][:, :, i]).t().reshape(1, 64, 8))
        self.conv1d_5.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_5.bias = torch.nn.Parameter(torch.from_numpy(wt[25]))
        
        self.batchnorm_5 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_5.weight = torch.nn.Parameter(torch.from_numpy(wt[26]))
        self.batchnorm_5.bias = torch.nn.Parameter(torch.from_numpy(wt[27]))
        
        self.relu_4 = nn.ReLU()
        
        self.conv1d_6 = nn.Conv1d(128, 128, 5, padding = 2)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[30][:, :, i]).t().reshape(1, 128, 5))
        self.conv1d_6.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_6.bias = torch.nn.Parameter(torch.from_numpy(wt[31]))
        
        self.batchnorm_6 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_6.weight = torch.nn.Parameter(torch.from_numpy(wt[32]))
        self.batchnorm_6.bias = torch.nn.Parameter(torch.from_numpy(wt[33]))
        
        self.relu_5 = nn.ReLU()
        
        self.conv1d_8 = nn.Conv1d(64, 128, 1)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[36][:, :, i]).t().reshape(1, 64, 1))
        self.conv1d_8.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_8.bias = torch.nn.Parameter(torch.from_numpy(wt[37]))
        
        self.conv1d_7 = nn.Conv1d(128, 128, 3, padding = 1)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[38][:, :, i]).t().reshape(1, 128, 3))
        self.conv1d_7.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_7.bias = torch.nn.Parameter(torch.from_numpy(wt[39]))
        
        self.batchnorm_8 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_8.weight = torch.nn.Parameter(torch.from_numpy(wt[40]))
        self.batchnorm_8.bias = torch.nn.Parameter(torch.from_numpy(wt[41]))
        
        self.batchnorm_7 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_7.weight = torch.nn.Parameter(torch.from_numpy(wt[44]))
        self.batchnorm_7.bias = torch.nn.Parameter(torch.from_numpy(wt[45]))
        
        self.relu_6 = nn.ReLU()
        
        self.conv1d_9 = nn.Conv1d(128, 128, 8)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[48][:, :, i]).t().reshape(1, 128, 8))
        self.conv1d_9.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_9.bias = torch.nn.Parameter(torch.from_numpy(wt[49]))
        
        self.batchnorm_9 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_9.weight = torch.nn.Parameter(torch.from_numpy(wt[50]))
        self.batchnorm_9.bias = torch.nn.Parameter(torch.from_numpy(wt[51]))
        
        self.relu_7 = nn.ReLU()
        
        self.conv1d_10 = nn.Conv1d(128, 128, 5, padding = 2)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[54][:, :, i]).t().reshape(1, 128, 5))
        self.conv1d_10.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_10.bias = torch.nn.Parameter(torch.from_numpy(wt[55]))
        
        self.batchnorm_10 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_10.weight = torch.nn.Parameter(torch.from_numpy(wt[56]))
        self.batchnorm_10.bias = torch.nn.Parameter(torch.from_numpy(wt[57]))
        
        self.relu_8 = nn.ReLU()
        
        self.conv1d_11 = nn.Conv1d(128, 128, 3, padding = 1)
        temp = []
        for i in range(128):
            temp.append(torch.from_numpy(wt[60][:, :, i]).t().reshape(1, 128, 3))
        self.conv1d_11.weight = torch.nn.Parameter(torch.cat(temp, 0))
        self.conv1d_11.bias = torch.nn.Parameter(torch.from_numpy(wt[61]))
        
        self.batchnorm_12 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_12.weight = torch.nn.Parameter(torch.from_numpy(wt[62]))
        self.batchnorm_12.bias = torch.nn.Parameter(torch.from_numpy(wt[63]))
        
        self.batchnorm_11 = nn.BatchNorm1d(128, eps = 0.001, momentum = 0.99)
        self.batchnorm_11.weight = torch.nn.Parameter(torch.from_numpy(wt[66]))
        self.batchnorm_11.bias = torch.nn.Parameter(torch.from_numpy(wt[67]))
        
        self.relu_9 = nn.ReLU()
        
        self.gap = nn.AvgPool1d(176)
        
        self.fc = nn.Linear(128, 37)
        self.fc.weight = torch.nn.Parameter(torch.from_numpy(wt[70]).t())
        self.fc.bias = torch.nn.Parameter(torch.from_numpy(wt[71]))
        
        self.softmax = nn.Softmax()
    
    def forward(self, x):
        out1 = nn.ConstantPad1d((3, 4), 0)(x)
        out1 = self.relu_1(self.batchnorm_1(self.conv1d_1(out1)))
        out1 = self.relu_2(self.batchnorm_2(self.conv1d_2(out1)))
        out1 = self.batchnorm_3(self.conv1d_3(out1))
        out2 = self.batchnorm_4(self.conv1d_4(x))
        x = self.relu_3(out1 + out2)
        
        out1 = nn.ConstantPad1d((3, 4), 0)(x)
        out1 = self.relu_4(self.batchnorm_5(self.conv1d_5(out1)))
        out1 = self.relu_5(self.batchnorm_6(self.conv1d_6(out1)))
        out1 = self.batchnorm_7(self.conv1d_7(out1))
        out2 = self.batchnorm_8(self.conv1d_8(x))
        x = self.relu_6(out1 + out2)
        
        out1 = nn.ConstantPad1d((3, 4), 0)(x)
        out1 = self.relu_7(self.batchnorm_9(self.conv1d_9(out1)))
        out1 = self.relu_8(self.batchnorm_10(self.conv1d_10(out1)))
        out1 = self.batchnorm_11(self.conv1d_11(out1))
        out2 = self.batchnorm_12(x)
        x = self.relu_9(out1 + out2)
        
        x = self.gap(x).squeeze(2)
        x = self.fc(x)
        x = self.softmax(x)
        
        return x
    
#----------------------ODEFunc---------------------------------
class ODEfunc(nn.Module):
    def __init__(self):
        super(ODEfunc, self).__init__()
        self.relu = nn.ELU()
        self.fc1 = nn.Linear(2, 25)
        self.batchnorm1 = nn.BatchNorm1d(25, eps = 0.001, momentum = 0.9)
        self.fc2 = nn.Linear(25, 25)
        self.batchnorm2 = nn.BatchNorm1d(25, eps = 0.001, momentum = 0.9)
        self.fc3 = nn.Linear(25, 1)
            
    def forward(self, t, x):
        time = torch.ones(x.size()[0], 1) * t.item()
        x = torch.cat((x.float(), time), 1)
        out = self.fc1(x)
        if out.requires_grad:
            out.register_hook(lambda x: x.clamp(min = -50, max = 50))
        out = self.batchnorm1(out)
        out = self.relu(out)
        out = self.fc2(out)
        out = self.batchnorm2(out)
        out = self.relu(out)
        out = self.fc3(out)
        return out

func = ODEfunc()
 
class ODEBlock(nn.Module):
    def __init__(self, func):
        super(ODEBlock, self).__init__()
        self.func = func
        self.time = torch.tensor(range(176), dtype = torch.float)
    
    def forward(self, x):
        out = odeint(self.func, x, self.time)
        x = out.squeeze(2).t()
        return x


#----------------------Dataloader---------------------------------
class AdiacDataset(Dataset):
    def __init__(self, root_dir, file_name):
        super(AdiacDataset, self).__init__()
        self.data = np.loadtxt(root_dir + file_name, delimiter = ',')
            
    def __len__(self):
        return len(self.data)
        
    def __getitem__(self, index):
        x = torch.from_numpy(self.data[index][1:])
        y = (torch.tensor(self.data[index][0]) - 1)
        return x, y
        
class AdiacODEDataset(Dataset):
    def __init__(self, root_dir, file_name):
        super(AdiacODEDataset, self).__init__()
        self.data = np.loadtxt(root_dir + file_name, delimiter = ',')
            
    def __len__(self):
        return len(self.data)
        
    def __getitem__(self, index):
        y = torch.from_numpy(self.data[index][1:])
        x = torch.tensor(self.data[index][1], requires_grad = True).reshape(1)
        return x, y
    
def train_data_generator(batch_size):
    return DataLoader(AdiacDataset('./UCR_TS_Archive_2015/Adiac/', 'Adiac_TRAIN'), 
                      batch_size = batch_size, shuffle = True)
    
def test_data_generator(batch_size):
    return DataLoader(AdiacDataset('./UCR_TS_Archive_2015/Adiac/', 'Adiac_TEST'),
                      batch_size = batch_size, shuffle = False)
    
def ode_train_generator(batch_size):
    return DataLoader(AdiacODEDataset('./UCR_TS_Archive_2015/Adiac/', 'Adiac_TRAIN'),
                      batch_size = batch_size, shuffle = True)

#--------------------------ODE train--------------------------------------
model1 = ODEBlock(func)
optimizer = optim.Adam(model1.parameters(), lr = 0.0003, weight_decay = 1e-3)
criterion = nn.MSELoss()
#print(model1.func.fc1.weight.reshape(1, -1))
print("Start train")
loss_list = []
least_loss = 1000.0
epoch_num = 0
for i in range(20):
    num = 0
    avg_loss = 0.0
    ode_train = ode_train_generator(32)
    for x, y in ode_train:
        #print(num,),
        out = model1(x)
        loss = criterion(out, y.float())
        optimizer.zero_grad()
        loss.backward()
        nn.utils.clip_grad_norm_(model1.parameters(), 0.25)
        optimizer.step()    
        avg_loss += loss.item()
        num += x.size()[0]
        #print(num)
        #optimizer.step()
        #print("grad2:", model1.func.fc1.weight.grad.reshape(1, -1))
        #print("wt:", model1.func.fc1.weight.reshape(1, -1))
    avg_loss = avg_loss / num
    print(i, avg_loss)
    if avg_loss < least_loss:
        epoch_num = i
        torch.save(model1.state_dict(), './Generated_models/ODEnew1/odemodel{}.pth'.format(i))
        least_loss = avg_loss
    loss_list.append(avg_loss)


#--------------------------Classifier train---------------------------------------
win = sig.firwin(7, 0.3)

odenetwork = ODEBlock(ODEfunc())
odenetwork.load_state_dict(torch.load('./Generated_models/ODEnew1/odemodel14.pth'))

optim_classifier = optim.Adam(classifier.parameters(), lr = 0.0003, weight_decay = 1e-3)
criterion2 = nn.CrossEntropyLoss()
#scheduler = optim.lr_scheduler.StepLR(optim_classifier, step_size = 50, gamma = 0.60)

max_acc = 0.0
for epoch in range(300):
    #if epoch % 40 == 0:
     #   max_acc = 0
    #eps = (torch.rand(1).item() / 10) + 0.05
    correct1 = 0
    correct2 = 0
    num = 0
    avg_loss = 0.0
    train_gen = train_data_generator(32)
    for x, y in train_gen:
        with torch.no_grad():
            out = []
            for t in range(176):
                out.append(odenetwork.func(torch.tensor(t), x[:, t:t+1]))
            out = torch.cat(out, 1)
            #pert = torch.ones(x.size()[0], 176).float()/ 2
            out = ((out > 0).float()) - ((out < 0).float())
            
            #if epoch < 160:
             #   eps = (int(epoch / 40) * 0.05) + 0.05
                #eps = 0.3
            #else:
            #eps = (torch.rand(1).item() / 10) + 0.05
            eps = torch.rand(1).item() / 3.0
                
            x2 = (out * eps) + x.float()
            x = x.float()
            
            
            
            for k in range(x.size()[0]):
                x[k] = torch.from_numpy(sig.convolve(x[k].numpy(), win, mode = 'same'))
                x2[k] = torch.from_numpy(sig.convolve(x2[k].numpy(), win, mode = 'same'))
            x = x.float()
            x2 = x2.float()
            temp = x % 0.05
            x = x - ((temp <= 0.02).float() * temp - ((temp > 0.02).float() * (0.05 - temp)))
            temp2 = x2 % 0.05
            x2 = x2 - ((temp2 <= 0.02).float() * temp2 - ((temp2 > 0.02).float() * (0.05 - temp2)))
            
            x2 = x2.reshape(x2.size()[0], 1, 176)
            x = x.reshape(x.size()[0], 1, 176).float()
            
        
        out = classifier(x)
        out2 = classifier(x2)
        optim_classifier.zero_grad()
        #scheduler.optimizer.zero_grad()
        loss1 = criterion2(out, y.long())
        loss2 = criterion2(out2, y.long())
        loss = loss1 + loss2
        loss.backward()
        #scheduler.step()
        optim_classifier.step()
        
        avg_loss += loss.item()
        num += x.size()[0]
        _, pred1 = torch.max(out.data, 1)
        correct1 += (pred1 == y.long()).sum().item()
        _, pred2 = torch.max(out2.data, 1)
        correct2 += (pred2 == y.long()).sum().item()
        #print(num, correct)
    
    #scheduler.step()
    avg_loss = avg_loss / num
    accuracy1 = (correct1 * 100.0 / num)
    accuracy2 = (correct2 * 100.0 / num)
    #if accuracy2 >= max_acc:
    torch.save(classifier.state_dict(), './Generated_models/Fresh_disc9/classifiermodel{}.pth'.format(epoch))
     #   max_acc = accuracy2
    print(epoch, '%.5f'%(avg_loss), correct1, '%.3f'%(accuracy1), correct2, '%.3f'%(accuracy2))


#------------------------- Test -------------------------------------------------
test_data1 = np.loadtxt('./Datasets/Adiac/Adiac_TEST', delimiter = ',')
x_test1 = test_data1[:, 1:]
y_test1 = test_data1[:, 0]
x_test1 = torch.tensor(x_test1, dtype = torch.float)#.reshape(x_test1.shape[0], 1, -1)
y_test1 = (torch.tensor(y_test1, dtype = torch.float) - torch.ones(y_test1.shape[0]))

test_data2 = np.loadtxt('./results-sdm-2019/fgsm/Adiac-adv', delimiter = ',')
x_test2 = test_data2[:, 1:]
y_test2 = test_data2[:, 0]
x_test2 = torch.tensor(x_test2, dtype = torch.float)#.reshape(x_test2.shape[0], 1, -1)
y_test2 = (torch.tensor(y_test2, dtype = torch.float) - torch.ones(y_test2.shape[0]))

test_data3 = np.loadtxt('./results-sdm-2019/bim/Adiac-adv', delimiter = ',')
x_test3 = test_data3[:, 1:]
y_test3 = test_data3[:, 0]
x_test3 = torch.tensor(x_test3, dtype = torch.float)#.reshape(x_test3.shape[0], 1, -1)
y_test3 = (torch.tensor(y_test3, dtype = torch.float) - torch.ones(y_test3.shape[0]))


for k in range(x_test1.size()[0]):
    x_test1[k] = torch.from_numpy(sig.convolve(x_test1[k].numpy(), win, mode = 'same'))
x_test10 = x_test1.float()
temp1 = x_test1 % 0.05
x_test10 = x_test1 - ((temp1 <= 0.02).float() * temp1 - ((temp1 > 0.02).float() * (0.05 - temp1)))
    
for k in range(x_test2.size()[0]):
    x_test2[k] = torch.from_numpy(sig.convolve(x_test2[k].numpy(), win, mode = 'same'))
x_test20 = x_test2.float()
temp2 = x_test2 % 0.05
x_test20 = x_test2 - ((temp2 <= 0.02).float() * temp2 - ((temp2 > 0.02).float() * (0.05 - temp2)))

for k in range(x_test3.size()[0]):
    x_test3[k] = torch.from_numpy(sig.convolve(x_test3[k].numpy(), win, mode = 'same'))
x_test30 = x_test3.float()
temp3 = x_test3 % 0.05
x_test30 = x_test3 - ((temp3 <= 0.02).float() * temp3 - ((temp3 > 0.02).float() * (0.05 - temp3)))

    
x_test10 = x_test10.reshape(x_test10.size()[0], 1, -1)
x_test20 = x_test20.reshape(x_test20.size()[0], 1, -1)
x_test30 = x_test30.reshape(x_test30.size()[0], 1, -1)
    
for i in range(300):
    test_classifier = AdiacClassifier()
    test_classifier.load_state_dict(torch.load('./Generated_models/Fresh_disc9/classifiermodel{}.pth'.format(i)))
    
    with torch.no_grad():
        out1 = test_classifier(x_test10)
        out2 = test_classifier(x_test20)
        out3 = test_classifier(x_test30)
        
        _, predicted1 = torch.max(out1.data, 1)
        correct1 = (predicted1 == y_test1.long()).sum()
        accuracy1 = correct1.item() * 100.0 / len(predicted1)
        #print("Original:", correct1.item() * 100.0 / len(predicted1))
    
        _, predicted2 = torch.max(out2.data, 1)
        correct2 = (predicted2 == y_test2.long()).sum()
        accuracy2 = correct2.item() * 100.0 / len(predicted2)
        #print("FGSM:", correct2.item() * 100.0 / len(predicted2))

        _, predicted3 = torch.max(out3.data, 1)
        correct3 = (predicted3 == y_test3.long()).sum()
        accuracy3 = correct3.item() * 100.0 / len(predicted3)
        #print("BIM:", correct3.item() * 100.0 / len(predicted3))
        
        print(i, "%.3f" %(accuracy1), "%.3f" %(accuracy2), "%.3f" %(accuracy3))

